A Fan-Type Theorem for Hamiltonian Berge Cycles in 3-Uniform Hypergraphs

Let $H$ be a simple $3$-uniform hypergraph on $n\ge7$ vertices, and put $\tau_n=\binom{\lfloor(n-1)/2\rfloor}{2}$. We prove that $H$ has a Hamiltonian Berge cycle if its $2$-shadow is $2$-connected, every pair at Berge distance two has an endpoint of hypergraph degree at least $\tau_n+1$, and every pair of codegree one has both endpoints above $\tau_n$. The distance-two threshold is sharp, and the order range cannot be extended to $n=4,5,6$. The proof separates two structural arguments. A low-degree endpoint of an extremal longest Berge path forces Hamiltonicity, independently of the order and the degree threshold. For high-degree endpoints, injective charging and its equality cases force pairs of codegree one that permit further rotations. The cases $n=7,8$ are settled by exhaustive verification, with a completeness proof and a second implementation using direct vertex--hyperedge cycle search. Keywords: Hamiltonian Berge cycle; Fan-type condition; 3-uniform hypergraph; longest-path rotation; exhaustive verification.

==> D_independent_n7_check.cpp <==
// Standalone independent direct verifier for n=7 in the normalized setting.
// Uses no data or code from the authors' supplementary package.
#include <bits/stdc++.h>
using namespace std;
using U=uint32_t;
struct Edge { int a,b,c; U bit; };
static vector<Edge> edges;
static int codeg[7][7], degv[7], adjm[7];
static int cand[7][7][5], clen[7][7];
static vector<U> rawMasks;
void genCert(const vector<int>& order,int pos,U used,U freeMask){
    if(pos==7){ rawMasks.push_back(freeMask); return; }
    int a=order[pos],b=order[(pos+1)%7];
    for(int j=0;j<clen[a][b];++j){int id=cand[a][b][j];
        if((used>>id)&1U)continue;
        genCert(order,pos+1,used|(U(1)<<id),freeMask|edges[id].bit);
    }
}
bool connAfterDeletion(int banned){
    int start=-1;for(int i=0;i<7;++i)if(i!=banned){start=i;break;}
    int seen=1<<start,q[7],tail=0,head=0;q[tail++]=start;
    while(head<tail){int x=q[head++], m=adjm[x] &~seen & ~(1<<banned);
        while(m){int y=__builtin_ctz((unsigned)m);m&=m-1;seen|=1<<y;q[tail++]=y;}}
    return __builtin_popcount((unsigned)seen)==6;
}
bool good(U S){
    fill(degv,degv+7,0);memset(codeg,0,sizeof codeg);fill(adjm,adjm+7,0);
    for(int i=0;i<(int)edges.size();++i)if(i<3||((S>>(i-3))&1)){
        auto e=edges[i];int v[]={e.a,e.b,e.c};for(int k=0;k<3;++k){degv[v[k]]++;for(int h=k+1;h<3;++h){codeg[v[k]][v[h]]++;codeg[v[h]][v[k]]++;adjm[v[k]]|=1<<v[h];adjm[v[h]]|=1<<v[k];}}
    }
    for(int i=0;i<7;++i){if(degv[i]<2)return false;for(int j=i+1;j<7;++j){
        if(codeg[i][j]==1 && (degv[i]<4||degv[j]<4)) return false;
        if(codeg[i][j]==0 && (adjm[i]&adjm[j]) && (degv[i]<4&&degv[j]<4))return false;
    }}
    for(int v=0;v<7;++v)if(!connAfterDeletion(v))return false;
    return true;
}
int main(){
    // F fixed, indices 0,1,2; others lexicographic on {1,...,6}.
    edges={{0,1,2,0},{0,1,3,0},{0,2,3,0}};
    for(int a=1;a<7;++a)for(int b=a+1;b<7;++b)for(int c=b+1;c<7;++c){int id=edges.size();edges.push_back({a,b,c,U(1)<<(id-3)});}
    if(edges.size()!=23){cerr<<"bad edges";return 1;}
    memset(clen,0,sizeof clen);
    for(int id=0;id<23;++id){auto e=edges[id];int v[]={e.a,e.b,e.c};for(int i=0;i<3;++i)for(int j=i+1;j<3;++j){int a=v[i],b=v[j];cand[a][b][clen[a][b]++]=id;cand[b][a][clen[b][a]++]=id;}}
    vector<int> mids={1,2,3,4,5,6};
    for(int a=1;a<=3;++a)for(int b=a+1;b<=3;++b){vector<int> rest;
        for(int v=1;v<=6;++v)if(v!=a&&v!=b)rest.push_back(v);
        do {vector<int> order={0,a};order.insert(order.end(),rest.begin(),rest.end());order.push_back(b);
            genCert(order,0,0,0);
        }while(next_permutation(rest.begin(),rest.end()));
    }
    sort(rawMasks.begin(),rawMasks.end());rawMasks.erase(unique(rawMasks.begin(),rawMasks.end()),rawMasks.end());
    vector<U> minimal; for(U x:rawMasks) if(__builtin_popcount(x)==4)minimal.push_back(x);
    unordered_set<U> min4(minimal.begin(),minimal.end());
    U cnt5before=0,cnt5=0;
    for(U x:rawMasks)if(__builtin_popcount(x)==5){cnt5before++;bool reducible=false;U q=x;while(q){U b=q&-q;q^=b;if(min4.count(x^b)){reducible=true;break;}}
        if(!reducible){minimal.push_back(x);cnt5++;}}
    cerr<<"raw_masks="<<rawMasks.size()<<" size4="<<min4.size()<<" size5before="<<cnt5before<<" size5kept="<<cnt5<<" minimal="<<minimal.size()<<"\n";
    vector<uint8_t> has(1<<20,0);
    for(U m:minimal)has[m]=1;
    for(int j=0;j<20;++j)for(U s=0;s<(1<<20);++s)if(s&(1U<<j))has[s]|=has[s^(1U<<j)];
    int admissible=0,counterexample=0; U firstCounter=0;
    for(U s=0;s<(1<<20);++s){if(!good(s))continue;admissible++;
        if(!has[s]){counterexample++;if(counterexample==1)firstCounter=s;}}
    cout<<"n=7 direct normalized check\n";
    cout<<"free triples: 20; all masks: 1048576\n";
    cout<<"certificates min4: "<<min4.size()<<" min5: "<<cnt5<<" total: "<<minimal.size()<<"\n";
    cout<<"admissible: "<<admissible<<"\n";
    cout<<"Hamilton-free admissible: "<<counterexample<<"\n";
    if(counterexample)cout<<"first counterexample mask: "<<firstCounter<<"\n";
    return counterexample ? 2:0;
}


==> D_independent_n8_certificates.cpp <==
// Independent enumeration of inclusion-minimal Hamiltonian Berge-cycle
// certificates at order eight in the normalized 0-link triangle setting.
#include <bits/stdc++.h>
using namespace std;
using U=uint64_t;
struct Edge {int a,b,c; U bit;};
static vector<Edge> E;
static vector<int> CAND[8][8];
static unordered_set<U> masks5, masks6;
static uint64_t leaves=0;
static void dfs(const vector<int>& ord,int p,U used,U mask){
    if(p==8){ ++leaves; int k=__builtin_popcountll(mask);
        if(k==5)masks5.insert(mask);else if(k==6)masks6.insert(mask);
        else {cerr<<"bad cardinality "<<k<<"\n";exit(2);}return;}
    for(int id:CAND[ord[p]][ord[(p+1)%8]])if(!(used&(1ULL<<id)))
        dfs(ord,p+1,used|(1ULL<<id),mask|E[id].bit);
}
int main(){
    E={{0,1,2,0},{0,1,3,0},{0,2,3,0}};
    for(int a=1;a<8;++a)for(int b=a+1;b<8;++b)for(int c=b+1;c<8;++c){int k=E.size()-3;E.push_back({a,b,c,1ULL<<k});}
    for(int id=0;id<(int)E.size();++id){auto e=E[id];int v[]={e.a,e.b,e.c};
        for(int i=0;i<3;++i)for(int j=i+1;j<3;++j){CAND[v[i]][v[j]].push_back(id);CAND[v[j]][v[i]].push_back(id);}}
    for(int a=1;a<=3;++a)for(int b=a+1;b<=3;++b){vector<int> rest;
        for(int i=1;i<8;++i)if(i!=a&&i!=b)rest.push_back(i);
        do {vector<int> ord={0,a};ord.insert(ord.end(),rest.begin(),rest.end());ord.push_back(b);dfs(ord,0,0,0);}
        while(next_permutation(rest.begin(),rest.end()));}
    size_t retain=0;
    for(U mask:masks6){bool dominated=false;U r=mask;while(r){U bit=r&-r;r^=bit;if(masks5.count(mask^bit)){dominated=true;break;}}if(!dominated)++retain;}
    cout<<"n=8 fixed-0 normal form independent certificate check\n";
    cout<<"free triples="<<E.size()-3<<" cyclic orders="<<3*120<<" raw assignment leaves="<<leaves<<"\n";
    cout<<"distinct size-5 certificates="<<masks5.size()<<"\n";
    cout<<"distinct size-6 certificates before reduction="<<masks6.size()<<"\n";
    cout<<"retained size-6 certificates="<<retain<<"\n";
    cout<<"total minimal certificates="<<retain+masks5.size()<<"\n";
    bool pass=(masks5.size()==57348 && masks6.size()==589923 && retain==37695);
    cout<<"reference_counts_match="<<(pass?"yes":"no")<<"\n";
    return pass?0:1;
}


==> D_independent_n8_full.cpp <==
// Independent full n=8 finite verification in the normalized setting.
// New implementation from the mathematical specification, not the archived code.
// C++17, compile: g++ -O3 -std=c++17 D_independent_n8_full.cpp -o check8
#include <bits/stdc++.h>
using namespace std;using U=uint64_t;
struct Triple{int v[3];U bit;};
struct Req{U M;int t;};
struct TrieNode{int child[35];bool terminal; TrieNode():child{},terminal(false){}};
vector<Triple> E;vector<int> CAND[8][8];
unordered_set<U> masks5,masks6;
vector<TrieNode> trie;
long long visitedTotal=0, searchedShadows=0, certPruned=0, impossiblePruned=0;
int survivors[4]={0}, impossibleCounter=0;
static constexpr U ALL=(1ULL<<35)-1;
int codeg[8][8],degG[8],Fdeg[8]={3,2,2,2,0,0,0,0};
vector<int> pairs;
void gen(const vector<int>& ord,int p,U used,U mask){
    if(p==8){if(__builtin_popcountll(mask)==5)masks5.insert(mask);else masks6.insert(mask);return;}
    for(int e:CAND[ord[p]][ord[(p+1)%8]])if(!(used & (1ULL<<e)))gen(ord,p+1,used|(1ULL<<e),mask|E[e].bit);
}
void buildCerts(){
    E.push_back({{0,1,2},0});E.push_back({{0,1,3},0});E.push_back({{0,2,3},0});
    for(int a=1;a<8;++a)for(int b=a+1;b<8;++b)for(int c=b+1;c<8;++c){int k=E.size()-3;E.push_back({{a,b,c},1ULL<<k});}
    for(int id=0;id<(int)E.size();++id){auto &e=E[id];for(int a=0;a<3;++a)for(int b=a+1;b<3;++b){CAND[e.v[a]][e.v[b]].push_back(id);CAND[e.v[b]][e.v[a]].push_back(id);}}
    for(int a=1;a<=3;++a)for(int b=a+1;b<=3;++b){vector<int> rest;
        for(int i=1;i<8;++i)if(i!=a && i!=b)rest.push_back(i);
        do{vector<int> ord={0,a};ord.insert(ord.end(),rest.begin(),rest.end());ord.push_back(b);gen(ord,0,0,0);}while(next_permutation(rest.begin(),rest.end()));}
    vector<U> certs(masks5.begin(),masks5.end());
    for(U m:masks6){bool dominated=false;U z=m;while(z){U b=z&-z;z-=b;if(masks5.count(m^b)){dominated=true;break;}}if(!dominated)certs.push_back(m);}
    cerr<<"Certificates: size5="<<masks5.size()<<" size6="<<certs.size()-masks5.size()<<" total="<<certs.size()<<"\n";
    trie.reserve(600000);trie.emplace_back();
    for(U mask:certs){int node=0;while(mask){int i=__builtin_ctzll(mask);mask&=mask-1;
            if(trie[node].child[i]==0){int nxt=trie.size();trie[node].child[i]=nxt;trie.emplace_back();}
            node=trie[node].child[i];}trie[node].terminal=true;}
    cerr<<"Trie nodes="<<trie.size()<<"\n";
}
// Recursive positive-only subset query. Early stop on first certificate.
inline bool matchNode(int node,U S){
    if(trie[node].terminal)return true;
    while(S){int i=__builtin_ctzll(S);S&=S-1;
        int ch=trie[node].child[i];if(ch && matchNode(ch,S))return true;
    }
    return false;
}
// BUGFIX NOTE: in matchNode recursion, 'S' passed to child intentionally
// contains only indices GREATER THAN i; trie indices increase.
inline bool hasCertificate(U S){if(__builtin_popcountll(S)<5)return false;return matchNode(0,S);}
int A[8];
bool twoConnected(){
    for(int ban=0;ban<8;++ban){int start=(ban==0)?1:0;int seen=1<<start;
        int todo=seen;while(todo){int v=__builtin_ctz((unsigned)todo);todo&=todo-1;
            int fresh=A[v] & ~seen & ~(1<<ban);seen|=fresh;todo|=fresh;}
        if(__builtin_popcount((unsigned)seen)!=7)return false;}
    return true;
}
bool passFilters(U shadow){
    for(int i=0;i<8;++i)A[i]=0;
    for(int i=0;i<4;++i)for(int j=i+1;j<4;++j){A[i]|=1<<j;A[j]|=1<<i;}
    for(int k=0;k<(int)pairs.size();++k)if(shadow & (1ULL<<k)){
        int a=pairs[k]>>3,b=pairs[k]&7;A[a]|=1<<b;A[b]|=1<<a;}
    if(!twoConnected()) return false;
    survivors[0]++;
    for(int i=0;i<8;++i)degG[i]=__builtin_popcount((unsigned)A[i]);
    for(int i=0;i<8;++i)if(degG[i]<=3)for(int j=i+1;j<8;++j){
        if(degG[j]<=3 && !(A[i]&(1<<j)) && (A[i]&A[j]))return false;}
    survivors[1]++;
    for(int k=0;k<(int)pairs.size();++k)if(shadow&(1ULL<<k)){
        int a=pairs[k]>>3,b=pairs[k]&7;
        if((A[a] & A[b] & ~(1<<0))==0)return false;}
    survivors[2]++;
    for(int i=0;i<8;++i){if(degG[i]<3)return false;
        if(degG[i]==3){int neigh[3],n=0;for(int j=0;j<8;++j)if(A[i]&(1<<j))neigh[n++]=j;
            for(int a=0;a<3;++a)for(int b=a+1;b<3;++b)
                if(!(A[neigh[a]]&(1<<neigh[b])))return false;}}
    survivors[3]++;return true;
}
U allowedTriples(){U m=0;for(int k=3;k<(int)E.size();++k){auto &e=E[k];int a=e.v[0],b=e.v[1],c=e.v[2];
    if((A[a]&(1<<b))&&(A[a]&(1<<c))&&(A[b]&(1<<c)))m|=e.bit;}return m;}
U forcedTriples(){U m=0;for(int v=1;v<8;++v)if(degG[v]==3){
    for(int k=3;k<(int)E.size();++k){auto &e=E[k];bool has=false;
        for(int a=0;a<3;++a)if(e.v[a]==v)has=true;
        if(!has) continue;
        bool otherNeighbours=true;
        for(int a=0;a<3;++a)if(e.v[a]!=v && !(A[v]&(1<<e.v[a])))otherNeighbours=false;
        if(otherNeighbours)m|=e.bit;}}
    return m;
}
vector<Req> buildRequirements(U allowed){
    vector<Req> req;
    auto insert=[&](U M,int t){if(t<=0)return;for(auto &x:req)if(x.M==M){x.t=max(x.t,t);return;}req.push_back({M,t});};
    // Cover every shadow edge not already covered by F.
    for(int k=0;k<(int)pairs.size();++k){int a=pairs[k]>>3,b=pairs[k]&7;
        if(!(A[a]&(1<<b)))continue;
        U mask=0;for(int x=3;x<(int)E.size();++x){auto &e=E[x];bool aa=false,bb=false;
            for(int c:e.v){aa |= (c==a);bb |= (c==b);}if(aa&&bb)mask|=e.bit;}insert(mask&allowed,1);
    }
    // Ensure all graph-degree>=4 vertices have hypergraph degree>=4.
    for(int v=0;v<8;++v) if(degG[v]>=4){
        U mask=0;
        for(int k=3;k<(int)E.size();++k){
            for(int c:E[k].v){if(c==v){mask|=E[k].bit;break;}}
        }
        insert(mask&allowed,4-Fdeg[v]);
    }
    // Every nontrivial cut has at least 2 crossing hyperedges; cuts X⊆{1,...,7}.
    for(int X=1;X<(1<<7);++X){int cutmask=X<<1;int Fcross=0;
        for(int k=0;k<3;++k){int count=0;for(int a:E[k].v)count+=!!(cutmask&(1<<a));Fcross+=(count>0&&count<3);}
        int t=2-Fcross;if(t<=0)continue;U M=0;
        for(int k=3;k<(int)E.size();++k){int count=0;for(int a:E[k].v)count+=!!(cutmask&(1<<a));
            if(count>0&&count<3)M|=E[k].bit;}insert(M&allowed,t);
    }
    return req;
}
inline uint64_t chooseCount(int n,int k){uint64_t s=1;for(int i=1;i<=k;++i)s=s*(n-i+1)/i;return s;}
struct Search{
    U allowed;vector<Req> req;unordered_set<U> seen;bool counter=false;U witness=0;
    void combinations(U A,int d,U picked,U S){
        if(counter)return;
        if(d==0){visit(S|picked);return;}
        while(A && __builtin_popcountll(A)>=d){U b=A&-A;A^=b;combinations(A,d-1,picked|b,S);if(counter)return;}
    }
    void visit(U S){
        if(counter || !seen.insert(S).second) return;
        visitedTotal++;
        if(hasCertificate(S)){certPruned++;return;}
        int best=-1,bd=0;uint64_t bs=ULLONG_MAX;U bAvail=0;
        for(int j=0;j<(int)req.size();++j){const auto &r=req[j];int deficit=r.t-__builtin_popcountll(S&r.M);
            if(deficit<=0)continue;
            U avail=r.M&~S;int availcnt=__builtin_popcountll(avail);
            if(availcnt<deficit){impossiblePruned++;return;}
            uint64_t ways=chooseCount(availcnt,deficit);
            if(ways<bs){bs=ways;best=j;bd=deficit;bAvail=avail;}}
        if(best==-1){counter=true;witness=S;return;}
        combinations(bAvail,bd,0,S);
    }
};
int main(){
    ios::sync_with_stdio(false);cin.tie(nullptr);
    buildCerts();for(int a=1;a<8;++a)for(int b=a+1;b<8;++b)if(!(a>=1&&a<=3&&b<=3))pairs.push_back((a<<3)|b);
    cerr<<"free shadow pairs="<<pairs.size()<<"\n";
    for(U shadow=0;shadow<(1ULL<<pairs.size());++shadow){if(!passFilters(shadow))continue;
        U allowed=allowedTriples(),R=forcedTriples();
        if(R & ~allowed){cerr<<"forced not allowed";return 5;}
        Search search;search.allowed=allowed;search.req=buildRequirements(allowed);search.visit(R);searchedShadows++;
        if(search.counter){cerr<<"COUNTEREXAMPLE shadow="<<shadow<<" triplemask="<<search.witness<<"\n";impossibleCounter++;break;}
        if(searchedShadows%2000==0)cerr<<"completed "<<searchedShadows<<" shadows, states "<<visitedTotal<<"\n";
    }
    cout<<"n=8 independent exhaustive branch search\n";
    cout<<"shadow counts after S1/S2/S3/S4: "<<survivors[0]<<" "<<survivors[1]<<" "<<survivors[2]<<" "<<survivors[3]<<"\n";
    cout<<"retained shadows processed: "<<searchedShadows<<"\n";
    cout<<"unique search states total: "<<visitedTotal<<"\n";
    cout<<"certificate-pruned states: "<<certPruned<<"\n";
    cout<<"infeasible-pruned states: "<<impossiblePruned<<"\n";
    cout<<"Hamilton-free feasible realization: "<<impossibleCounter<<"\n";
    return impossibleCounter?3:0;
}


==> assert_counts.py <==
#!/usr/bin/env python3
"""Deterministic checks for output and catalogue digest."""
import hashlib
import sys
from pathlib import Path
folder=Path(sys.argv[1]) if len(sys.argv)>1 else Path('reproduced_results')
def check(name,expect):
 s=(folder/name).read_text()
 for frag in expect:
  assert frag in s,(name,frag)
check('n7.txt',['admissible: 661762','Hamilton-free admissible: 0','total: 1761'])
check('n8cert.txt',['total minimal certificates=95043','reference_counts_match=yes'])
check('n8.txt',['retained shadows processed: 10329','unique search states total: 1934915','Hamilton-free feasible realization: 0'])
check('shadows_n7.txt',['n=7 shadows S1/S2/S3/S4: 2252 127 124 76'])
check('audit_catalogue.txt',['independent_matching_witnesses=95043 failures=0'])
origin=Path('certificates_n8.txt').read_bytes()
reproduced=(folder/'certificates_n8.txt').read_bytes()
assert origin==reproduced,'certificate catalogue differs from archived output'
assert len(reproduced.splitlines())==95043
print('PASS: all reported counts and certificate catalogue match')
print('certificate_sha256='+hashlib.sha256(reproduced).hexdigest())


==> audit_shadows_n7.py <==
#!/usr/bin/env python3
"""Independent labelled-shadow enumeration for the n=7 normal form."""
from itertools import combinations

n=7
W=range(1,n)
fixed={(0,1),(0,2),(0,3),(1,2),(1,3),(2,3)}
free=[(a,b) for a,b in combinations(W,2) if (a,b) not in fixed]
assert len(free)==12
counts=[0,0,0,0]

def is_connected_deleted(A,removed):
    start=next(v for v in range(n) if v!=removed)
    seen={start}; queue=[start]
    for u in queue:
        for v in A[u]:
            if v!=removed and v not in seen:
                seen.add(v);queue.append(v)
    return len(seen)==n-1

for mask in range(1<<12):
    A=[set() for _ in range(n)]
    edges=list(fixed)+[e for i,e in enumerate(free) if mask>>i & 1]
    for a,b in edges:A[a].add(b);A[b].add(a)
    if not all(is_connected_deleted(A,v) for v in range(n)):continue
    counts[0]+=1
    if any(len(A[u])<=3 and len(A[v])<=3 and v not in A[u]
           and A[u].intersection(A[v]) for u,v in combinations(range(n),2)):continue
    counts[1]+=1
    if any(not (A[a] & A[b] - {0}) for a,b in free if b in A[a]):continue
    counts[2]+=1
    if any(len(A[v])<3 or (len(A[v])==3 and any(y not in A[x] for x,y in combinations(sorted(A[v]),2))) for v in range(n)):continue
    counts[3]+=1
print('n=7 shadows S1/S2/S3/S4:', *counts)
assert counts == [2252,127,124,76], counts


==> export_and_audit_catalogue.cpp <==
// Standalone certificate catalogue generator and independent witness audit.
// C++17, no third-party dependencies. This implementation is separate from
// D_independent_n8_full.cpp and uses bipartite matching to verify witnesses.
#include <algorithm>
#include <array>
#include <cstdint>
#include <cstdlib>
#include <fstream>
#include <iostream>
#include <set>
#include <string>
#include <unordered_set>
#include <vector>
using namespace std;
using U=uint64_t;
struct Edge {int a,b,c; U bit;};
static vector<Edge> ed;
static vector<int> cand[8][8];
static unordered_set<U> shortCert,longCert;
static uint64_t assignments=0;
static void visit(const vector<int>& ord,int pos,U used,U mask){
    if(pos==8){++assignments;auto n=__builtin_popcountll(mask);
       if(n==5)shortCert.insert(mask); else if(n==6)longCert.insert(mask);
       else {cerr<<"invalid cardinality\n";exit(4);} return;}
    for(auto id:cand[ord[pos]][ord[(pos+1)%8]])if(!(used&(1ULL<<id)))
       visit(ord,pos+1,used|(1ULL<<id),mask|ed[id].bit);
}
static vector<vector<int>> orders;
static void setup(){
  ed={{0,1,2,0},{0,1,3,0},{0,2,3,0}};
  for(int a=1;a<=7;++a)for(int b=a+1;b<=7;++b)for(int c=b+1;c<=7;++c){
      auto j=int(ed.size())-3;ed.push_back({a,b,c,1ULL<<j});}
  for(int j=0;j<int(ed.size());++j){int v[]={ed[j].a,ed[j].b,ed[j].c};
    for(int a=0;a<3;++a)for(int b=a+1;b<3;++b){
      cand[v[a]][v[b]].push_back(j);cand[v[b]][v[a]].push_back(j);}}
  for(int a=1;a<=3;++a)for(int b=a+1;b<=3;++b){
    vector<int> middle;for(int v=1;v<=7;++v)if(v!=a&&v!=b)middle.push_back(v);
    do {vector<int> ord={0,a};ord.insert(ord.end(),middle.begin(),middle.end());ord.push_back(b);
        orders.push_back(ord);}
    while(next_permutation(middle.begin(),middle.end()));}
}
static bool augment(int slot,const vector<vector<int>>& choices,array<int,38>& mate,array<unsigned char,38>& seen){
 for(int e:choices[slot])if(!seen[e]){seen[e]=1;
    if(mate[e]<0||augment(mate[e],choices,mate,seen)){mate[e]=slot;return true;}}
 return false;
}
static bool independentlyHasCycle(U mask){
  for(auto &ord:orders){
    vector<vector<int>> choices(8);
    bool feasible=true;
    for(int i=0;i<8;++i){for(auto e:cand[ord[i]][ord[(i+1)%8]]){
      if(e<3||(ed[e].bit & mask)) choices[i].push_back(e);
    }if(choices[i].empty()){feasible=false;break;}}
    if(!feasible)continue;
    array<int,38> mate;mate.fill(-1);
    bool ok=true;
    for(int slot=0;slot<8;++slot){array<unsigned char,38> seen{};
      if(!augment(slot,choices,mate,seen)){ok=false;break;}}
    if(ok)return true;
  }
  return false;
}
int main(int argc,char**argv){
  const string output=argc>=2?argv[1]:"certificates_n8.txt";
  setup();
  for(auto &ord:orders)visit(ord,0,0,0);
  vector<U> certs(shortCert.begin(),shortCert.end());
  for(auto m:longCert){bool redundant=false;auto q=m;
    while(q){auto bit=q&-q;q^=bit;if(shortCert.count(m^bit)){redundant=true;break;}}
    if(!redundant)certs.push_back(m);}
  sort(certs.begin(),certs.end());
  cout<<"orders="<<orders.size()<<" assignments="<<assignments<<"\n";
  cout<<"size5="<<shortCert.size()<<" size6_before="<<longCert.size()<<" kept="<<certs.size()-shortCert.size()<<" total="<<certs.size()<<"\n";
  if(orders.size()!=360||assignments!=14041080||shortCert.size()!=57348||longCert.size()!=589923||certs.size()!=95043)return 2;
  ofstream f(output);if(!f){cerr<<"cannot write output\n";return 3;}
  size_t verified=0;
  for(auto mask:certs){
     // Independent matching reconstruction. Every edge is distinct in the match.
     if(!independentlyHasCycle(mask)){cerr<<"NO WITNESS "<<mask<<"\n";return 5;}
     f<<mask<<'\n';++verified;
  }
  cout<<"independent_matching_witnesses="<<verified<<" failures=0\n";
  cout<<"catalogue="<<output<<"\n";
}


==> reproduce.sh <==
#!/bin/sh
# Reproduce all reported n=7,8 computations. Requires g++ (C++17), Python 3.
set -eu
cd "$(dirname "$0")"
mkdir -p reproduced_results
CXX="${CXX:-g++}"
"$CXX" -O3 -std=c++17 D_independent_n7_check.cpp -o reproduced_results/n7
"$CXX" -O3 -std=c++17 D_independent_n8_certificates.cpp -o reproduced_results/n8cert
"$CXX" -O3 -std=c++17 D_independent_n8_full.cpp -o reproduced_results/n8
"$CXX" -O3 -std=c++17 export_and_audit_catalogue.cpp -o reproduced_results/auditcatalogue
python3 audit_shadows_n7.py > reproduced_results/shadows_n7.txt
reproduced_results/n7 > reproduced_results/n7.txt 2> reproduced_results/n7_stderr.txt
reproduced_results/n8cert > reproduced_results/n8cert.txt 2> reproduced_results/n8cert_stderr.txt
reproduced_results/n8 > reproduced_results/n8.txt 2> reproduced_results/n8_stderr.txt
reproduced_results/auditcatalogue reproduced_results/certificates_n8.txt > reproduced_results/audit_catalogue.txt
python3 assert_counts.py reproduced_results
printf '\nAll normalized searches and independent certificate checks passed.\n'

